Controller Synthesis for Multi-Agent Systems with Intermittent Communication and Metric Temporal Logic Specifications

This paper investigates the controller synthesis problem for a multi-agent system (MAS) with intermittent communication. We adopt a relay-explorer scheme, where a mobile relay agent with absolute position sensors switches among a set of explorers with relative position sensors to provide intermittent state information. We model the MAS as a switched system where the explorers' dynamics can be either fully-actuated or underactuated. The objective of the explorers is to reach approximate consensus to a predetermined goal region. To guarantee the stability of the switched system and the approximate consensus of the explorers, we derive maximum dwell-time conditions to constrain the length of time each explorer goes without state feedback (from the relay agent). Furthermore, the relay agent needs to satisfy practical constraints such as charging its battery and staying in specific regions of interest. Both the maximum dwell-time conditions and these practical constraints can be expressed by metric temporal logic (MTL) specifications. We iteratively compute the optimal control inputs for the relay agent to satisfy the MTL specifications, while guaranteeing stability and approximate consensus of the explorers. We implement the proposed method on a case study with the CoppeliaSim robot simulator.

==> Math Development and Backup Files/TestCode.m <==
close all
clear all


% Select LTI system matrices
A = [0 1; 0 0]*10^0;
B = [0;1]*10^0;

% Check for controllability
Co = ctrb(A,B);
rank(Co)

% Select the desired state and the disturbance magnitude
xg = 0*[12;10];
d_max = 0.05;
VT = 1;

% Define ARE parameters and determine the solution
k = 2;
B_2 = sqrt(2)*B;
Q = k*eye(size(A));
P = icare(A,B_2,Q);

lambda_max = max(eig(P));
lambda_min = min(eig(P));

rho = 2*d_max*max(eig(P)) + 2*VT*max(eig(P*(B*B')*P))+ 2*max(eig(P*A))*norm(xg);

UUB_Bound = sqrt(lambda_max/lambda_min)*2*rho/k












==> intermittent_journal 2/Math Development and Backup Files/TestCode.m <==
close all
clear all


% Select LTI system matrices
A = [0 1; 0 0]*10^0;
B = [0;1]*10^0;

% Check for controllability
Co = ctrb(A,B);
rank(Co)

% Select the desired state and the disturbance magnitude
xg = 0*[12;10];
d_max = 0.05;
VT = 1;

% Define ARE parameters and determine the solution
k = 2;
B_2 = sqrt(2)*B;
Q = k*eye(size(A));
P = icare(A,B_2,Q);

lambda_max = max(eig(P));
lambda_min = min(eig(P));

rho = 2*d_max*max(eig(P)) + 2*VT*max(eig(P*(B*B')*P))+ 2*max(eig(P*A))*norm(xg);

UUB_Bound = sqrt(lambda_max/lambda_min)*2*rho/k











